A convex cover for closed unit curves has area at least 0.0975

We combine geometric methods with numerical box search algorithm to show that the minimal area of a convex set on the plane which can cover every closed plane curve of unit length is at least 0.0975. This improves the best previous lower bound of 0.096694. In fact, we show that the minimal area of convex hull of circle, equilateral triangle, and rectangle of perimeter $1$ is between 0.0975 and 0.09763.

==> codecvhul2_2.m <==
function g = codecvhul2_2(xx)
%cvhul2 is the area of convex hull function
%Input xx is a vector of 5 parameters x1,y1,x2,y2, and alpha
x1=xx(1);
y1=xx(2);
x2=xx(3);
y2=xx(4);
alpha=xx(5);
global v  %set v is a width of rectangle
%create the  500-gon (F') 
t = linspace(0,999*pi/500,500); 
x=(sec(pi/500)*cos(t)/(2*pi));
y=(sec(pi/500)*sin(t)/(2*pi));
A=[x;y];
%create the vertex of a rectangle 
xR1=x1-(1/2-v)/2;
yR1=y1+v/2;
xR2=x1+(1/2-v)/2;
yR2=y1+v/2;
xR3=x1+(1/2-v)/2;
yR3=y1-v/2;
xR4=x1-(1/2-v)/2;
yR4=y1-v/2;
%create the vertex of an equilateral triangle
xL1=x2+(1/4)*cos(alpha+pi);
yL1=y2+(1/4)*sin(alpha+pi);
xL2=x2+(1/4)*cos(alpha);
yL2=y2+(1/4)*sin(alpha);
%B is the matrix of points of a rectangle
%C is the matrix of points of an equilateral triangle 
%D is the matrix of points of all objects
B = [xR1 xR2 xR3 xR4;yR1 yR2 yR3 yR4];
C = [xL1 xL2;yL1 yL2];
D = [A B C];
format long
%g is the area of convex hull of D 
[p,g]=convhull(D(1,:),D(2,:));
end


==> maincodethm2_2.m <==
% (* ::Package:: *)

n=2000;% set the number of iteration
xx0=[0.015,0.01,0.0001,-0.003,0.17];% initial points for 5 parameters
global v
    x0=xx0;
    f=zeros(1,n); % matrix of function f
    fc=zeros(1,n); % matrx of function fc
    d=zeros(1,n); % matrix of grid length d
    w=zeros(1,n); % the width of rectangle
w(1)=0.0001; % w(1)
k=0;
for i=1:n
    v=w(i);
    if v>=0.25
       break;
    else
        if v>=0.14 && v<=0.147
            x0=[0.007810714343299   0.009085812955299   0.082118620679615  -0.023480823344650   0.193494009846875];
%         elseif v>=0.145 && v<=0.155
%             x0=[0.012728556508518   0.004950690815498   0.063927315793246  -0.019869257268586   0.123445907714656];
%         elseif v>=0.155 && v<=0.16
%             x0=[0.010024790588579   0.005081290561177   0.066721211853002  -0.022753147622422   0.138369464401995];
%         elseif v>=0.16 && v<=0.165
%             x0=[0.008663664664195   0.005205203732343   0.067946998574565  -0.023931701093983   0.146208395492872];
%         elseif v>=0.165 && v<=0.169
%             x0=[0.008052805060578   0.008919659096714   0.082202849844881  -0.023659907136824   0.191919457425282];
        elseif v>=0.17 && v<=0.173
            x0=[0.009589531490591   0.008103702224192   0.082594222793638  -0.024691294264695   0.184242830823048];
        elseif v>=0.173 && v<=0.178
            x0=[0.002822167968750   0.003669531250000   0.002829589843750  -0.002689648437500   0.865884217861823];
        end
       x0=fminsearch(@codecvhul2_2,x0); % find new initial point
%        x0=fminunc(@codecvhul2_2,x0);
       f(i)=feval(@codecvhul2_2,x0); % minimum value of w(i)
       d(i)=(0.1005-f(i))/0.5; % maximum d(i) 
       fc(i)=f(i)+0.375*d(i); % f(w)+cd
       if fc(i)<=0.1005 % f(w)+cd<=B
          if i>=2 && w(i-1)+d(i-1)<w(i)-d(i) 
                   break;
          end
    fprintf('w(i) = % .7f, f(w(i)) = % .7f, d(i) = % .5e, w(i)-d(i) = % .8f,w(i)+d(i) = % .8f \n',v,f(i),d(i),v-d(i),v+d(i));
             k=k+1; % the number of real iteration
        end
            w(i+1)=w(i)+1.85*d(i); % to defind next point
    end
end

